Semantic Robustness of Models of Source Code

Deep neural networks are vulnerable to adversarial examples - small input perturbations that result in incorrect predictions. We study this problem for models of source code, where we want the network to be robust to source-code modifications that preserve code functionality. (1) We define a powerful adversary that can employ sequences of parametric, semantics-preserving program transformations; (2) we show how to perform adversarial training to learn models robust to such adversaries; (3) we conduct an evaluation on different languages and architectures, demonstrating significant quantitative gains in robustness.

==> data/create_anecdata_figure.py <==

import sys

f = open(sys.argv[1], 'r')

lines = f.readlines()[:25]

lines = [line.split() for line in lines]

left_max_len = max([len(word) for word in [line[-1] for line in lines]])
right_max_len = max([len(word) for word in [line[-3] for line in lines]])


for i, line in enumerate(lines):
	val = line[0][1:]
	left_word = line[-1] + '~'*(left_max_len-len(line[-1])+2)
	right_word = line[-3]

	if i%3==0:
		print('\n\n\\item', end=' ')

	if i%3!=2:
		right_word += '~'*(right_max_len-len(line[-3])+6)

	print('\\texttt{%s} $\\overset{\\Delta %s}{\\longrightarrow{}}$ \\texttt{~~%s}'%(left_word, val, right_word), end=' ')

print()

